Cache-aware Parallel Programming for Manycore Processors

With rapidly evolving technology, multicore and manycore processors have emerged as promising architectures to benefit from increasing transistor numbers. The transition towards these parallel architectures makes today an exciting time to investigate challenges in parallel computing. The TILEPro64 is a manycore accelerator, composed of 64 tiles interconnected via multiple 8x8 mesh networks. It contains per-tile caches and supports cache-coherent shared memory by default. In this paper we present a programming technique to take advantages of distributed caching facilities in manycore processors. However, unlike other work in this area, our approach does not use architecture-specific libraries. Instead, we provide the programmer with a novel technique on how to program future Non-Uniform Cache Architecture (NUCA) manycore systems, bearing in mind their caching organisation. We show that our localised programming approach can result in a significant improvement of the parallelisation efficiency (speed-up).

==> Files/hash.cc <==
#include <stdio.h>
#include <stdlib.h>
#include <sys/types.h>
#include <iostream>
#include <fstream>

#define Tilera
#define Static
#define Default_Caching

#ifdef Tilera
#include <tmc/cpus.h>
#include <tmc/task.h>
#include <tmc/perf.h>
#include <tmc/alloc.h>
#endif
#include <sys/time.h>
#include <omp.h>

//void omp_set_nested(int nested);
using namespace std;


double wsecond() {
    struct timeval sampletime;
    double         time;

    gettimeofday( &sampletime, NULL );
    time = sampletime.tv_sec + (sampletime.tv_usec / 1000000.0);
    return( time );
}

double all, each; // timing

int max(int x, int y)
 {
     if(x > y)
     {
         return x;
     }
     else
     {
         return y;
     }
 }

void merge_helper(int* input, int left, int right, int* scratch)
 {

     if(right == left + 1)
     {
         return;
     }
     else
     {
         int i = 0;
         int length = right - left;
         int midpoint_distance = length/2;
         int l = left, r = left + midpoint_distance;

           /* sort each subarray */
           merge_helper(input, left, left + midpoint_distance, scratch);
           merge_helper(input, left + midpoint_distance, right, scratch);

         /* merge the arrays together using scratch for temporary storage */
         for(i = 0; i < length; i++)
         {

             if(l < left + midpoint_distance &&
					 (r == right || max(*(input+l), *(input+r)) == *(input+l)))
             {
                 *(scratch+i) = *(input+l);
            	 //cout << scratch->at(i) << endl;
                 l++;
             }
             else
             {
            	 *(scratch+i) = *(input+r);
            	 //cout << scratch->at(i) << endl;
                 r++;
             }
         }
         /* Copy the sorted subarray back to the input */
         for(i = left; i < right; i++)
         {
        	 *(input+i) = *(scratch+i-left);
         }
     }
 }


 int* mergesort_serial(int* input, int* scratch, int size)
 {
         merge_helper(input, 0, size, scratch);
         //free(scratch); // You cannot free the global scratch
         return input;
 }

 int* merge(int* input1, int size1, int* input2, int size2,int* scratch) {
	 int left = 0;
	 int right = size2;
	 int i = 0;
	 int length = size1+size2;
	 int midpoint_distance = size1;
	 int l = left, r = left;
	 for(i = 0; i < length; i++) {
		 if(l < left + midpoint_distance && (r == right || max(*(input1+l), *(input2+r)) == *(input1+l)))
			{
			  *(scratch+i) = *(input1+l);
			 l++;
			}
		 else
			{
			 *(scratch+i) = *(input2+r);
			 r++;
			}
	 }
	 // You have to copy back to the main array (global array)
	 for(i = 0; i < length; i++) {
		 *(input1+i) = *(scratch+i);
	 }
	 /*for(i = 0; i < size1+size2; i++) {
	 		 printf("%d\n",scratch[i]);
	 }*/
	 // You cannot free global memories
	 //free(input1); free (input2);
	 return input1;
 }

int counter = -1;
 int* mergesort_parallel_omp (int* input, int* scratch, int size, int threads) {
     if ( threads == 1) {
#pragma omp critical
    	 {
    	 counter++;
#ifdef Static
    	 //if (tmc_cpus_get_my_affinity(&desired_cpus) != 0)
		 //tmc_task_die("tmc_cpus_get_my_affinity() failed.");
		//printf("Counter: %d\n",counter);
		 int target;
		if (counter%64 == 63) target=62;
		else target = counter%64;
		if (tmc_cpus_set_my_cpu(target) != 0)
		 tmc_task_die("tmc_cpus_set_my_cpu() failed.");
#endif
    	 }
		 int* r = mergesort_serial(input, scratch, size);
    	 return r;
     }
     else if (threads > 1) {
#pragma omp parallel sections
     {
#pragma omp section
    	 {
    	  mergesort_parallel_omp(input, scratch, size/2, threads/2);
    	 }
#pragma omp section
		 {
    	  mergesort_parallel_omp(input+size/2, scratch+size/2, size-size/2, threads-threads/2);
		 }
     }
     return merge(input, size/2, input+size/2, size-size/2, scratch);
    }//threads>1
  return (int*)0; //if threads<1 !!
 }

//
// main func
//
int main()
{

	//double start = wsecond();
omp_set_nested(1);
omp_set_num_threads(2);
#ifdef Caching
all = wsecond();
 	 //printf("\n Start time  of Tilera Allocation: %f \n", all);
	 tmc_alloc_t alloc_res = TMC_ALLOC_INIT;
	 //tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_TASK);
	 tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_NONE);
	 //tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_HASH);
    //tmc_alloc_set_home(&alloc_res, 46);
	 //tmc_alloc_set_node_preferred(&alloc_res, ad);
	 int size = 40000000; int rnd;
	 int* array1 = (int*)tmc_alloc_map(&alloc_res, size*sizeof(int));
	 if (array1 == NULL)
      tmc_task_die("Failed to allocate alloc_res memory.");
	 double endall = wsecond();
	 //printf("\n End time  of Tilera Allocation: %f \n", endall);
#else
     int size = 100000000;  //100M
     int* array1 = new int[size]; int rnd;
#endif

     for(int i=0;i<size;i++) {
		rnd = ((i%2)+2)*i;
		*(array1+i) = rnd;
		//printf("%d\n",rnd);
	 }
     double mss = wsecond();

#ifdef Caching
	 tmc_alloc_t alloc_sc = TMC_ALLOC_INIT;
	 //tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_TASK);
	 tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_NONE);
	 //tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_HASH);
     //tmc_alloc_set_home(&alloc_sc, 46);
	 //tmc_alloc_set_node_preferred(&alloc_sc, ad);
	 int* scratch1 = (int*)tmc_alloc_map(&alloc_sc, sizeof(int)*size);
	 if (scratch1 == NULL)
       tmc_task_die("Failed to allocate alloc_sc memory...");
#else
     int* scratch1 = new int[size];
#endif

#ifdef Tilera
  //printf( "number of memory controllers visible to Linux: %d \n", tmc_perf_num_numa_nodes());
#endif

  int cores = NTH; // SPECIFY NUM OF THREADS
#ifdef VERBOSE
  int max_cores = omp_get_max_threads();
#endif

  mergesort_parallel_omp(array1, scratch1, size, cores);

  double end = wsecond();
   //printf(" Number of Threads: %d\n",cores);
   //printf(" Running time of the MS: %f \n", end - mss);
   //double elapsed = end - start;
   //printf(" Running time of the application (Random+MS): %f \n", elapsed);
   //printf("\n Size of Ints: %d \n", sizeof(int));
 	 FILE * pFile;
 	 pFile=fopen("heart.txt","a");
 	 if (pFile==NULL) {
 		 printf("\nUnable to open heart.txt");
 		 exit(1);
 	 }
 	 fprintf(pFile, "%f\t", end-mss); //Prog1	Progr2 ... Total\n
 	 fclose (pFile);
   printf("%f\t", end - mss);

   return 0;
 }

==> Files/task.cc <==
#ifdef Static
#include <sched.h>
#endif

#include <sys/time.h>
#include <omp.h>

//void omp_set_nested(int nested);
using namespace std;


double wsecond() {
    struct timeval sampletime;
    double         time;
    
    gettimeofday( &sampletime, NULL );
    time = sampletime.tv_sec + (sampletime.tv_usec / 1000000.0);
    return( time );
}

double all, each; // timing
int max_cpus = omp_get_max_threads(); //Number of cores

int max(int x, int y)
{
    if(x > y)
    {
        return x;
    }
    else
    {
        return y;
    }
}

void merge_helper(int* input, int left, int right, int* scratch)
{
    
    if(right == left + 1)
    {
        return;
    }
    else
    {
        int i = 0;
        int length = right - left;
        int midpoint_distance = length/2;
        int l = left, r = left + midpoint_distance;
        
        /* sort each subarray */
        merge_helper(input, left, left + midpoint_distance, scratch);
        merge_helper(input, left + midpoint_distance, right, scratch);
        
        /* merge the arrays together using scratch for temporary storage */
        for(i = 0; i < length; i++)
        {
            
            if(l < left + midpoint_distance &&
               (r == right || max(*(input+l), *(input+r)) == *(input+l)))
            {
                *(scratch+i) = *(input+l);
                //cout << scratch->at(i) << endl;
                l++;
            }
            else
            {
                *(scratch+i) = *(input+r);
                //cout << scratch->at(i) << endl;
                r++;
            }
        }
        /* Copy the sorted subarray back to the input*/
        for(i = left; i < right; i++)
        {
            *(input+i) = *(scratch+i-left);
        }
    }
}


int* mergesort_serial(int* input, int size)
{
#ifdef Caching
    tmc_alloc_t alloc_cp = TMC_ALLOC_INIT;
    //tmc_alloc_set_home(&alloc_cp, TMC_ALLOC_HOME_TASK);
    tmc_alloc_set_home(&alloc_cp, TMC_ALLOC_HOME_NONE);
    //tmc_alloc_set_home(&alloc_cp, TMC_ALLOC_HOME_HASH);
    int* input_cpy = (int*)tmc_alloc_map(&alloc_cp, size*sizeof(int));
    if (input_cpy == NULL)
        tmc_task_die("Failed to allocate alloc_cp memory.");
#else
    int* input_cpy = new int[size];
#endif
    memcpy ( input_cpy, input, size*sizeof(int)); //Used for Task homing
#ifdef Caching
    tmc_alloc_t alloc_sc2 = TMC_ALLOC_INIT;
    //tmc_alloc_set_home(&alloc_sc2, TMC_ALLOC_HOME_TASK);
    tmc_alloc_set_home(&alloc_sc2, TMC_ALLOC_HOME_NONE);
    //tmc_alloc_set_home(&alloc_sc2, TMC_ALLOC_HOME_HASH);
    int* scratch = (int*)tmc_alloc_map(&alloc_sc2, size*sizeof(int));
    if (scratch == NULL)
        tmc_task_die("Failed to allocate alloc_sc2 memory.");
#else
    int* scratch = new int[size];
#endif
    merge_helper(input_cpy, 0, size, scratch);
#ifdef Caching
    //TODO //free with TMC API
#else
    free(scratch); // IMPORTANT
#endif
    return input_cpy;
}

int* merge(int* input1, int size1, int* input2, int size2,int* scratch) {
    int left = 0;
    int right = size2;
    int i = 0;
    int length = size1+size2;
    int midpoint_distance = size1;
    int l = left, r = left;
    for(i = 0; i < length; i++) {
        if(l < left + midpoint_distance && (r == right || max(*(input1+l), *(input2+r)) == *(input1+l)))
        {
            *(scratch+i) = *(input1+l);
            l++;
        }
        else
        {
            *(scratch+i) = *(input2+r);
            r++;
        }
    }
    /*for(i = 0; i < size1+size2; i++) {
     printf("%d\n",scratch[i]);
	 }*/
#ifdef Caching
    //TODO
#else
    free(input1); free (input2); // IMPORTANT
#endif
    return scratch;
}

//cpu_set_t desired_cpus;
int counter = -1;
int* mergesort_parallel_omp (int* input, int size, int threads) {
    if ( threads == 1) {
#pragma omp critical
        {
            counter++;
#ifdef StaticTile
            //if (tmc_cpus_get_my_affinity(&desired_cpus) != 0)
            //tmc_task_die("tmc_cpus_get_my_affinity() failed.");
            //printf("Counter: %d\n",counter);
            int target;
            target = counter%63;
            if (tmc_cpus_set_my_cpu(target) != 0)
                tmc_task_die("tmc_cpus_set_my_cpu() failed.");
#else
            cpu_set_t  mask;
            CPU_ZERO(&mask);
            int target;
            target=counter%max_cpus;
            CPU_SET(target, &mask);
            if (sched_setaffinity(0, sizeof(mask), &mask) !=0)
                perror("sched_setaffinity");
#endif
        }
        int* r = mergesort_serial(input, size);
        return r;
    }
    else if (threads > 1) {
        int* res1; int* res2;
#pragma omp parallel sections
        {
#pragma omp section
            {
                res1 = mergesort_parallel_omp(input, size/2, threads/2);
            }
#pragma omp section
            {
                res2 = mergesort_parallel_omp(input+size/2, size-size/2, threads-threads/2);
            }
        }
        int* scratch = new int[size];//size/2 + size-size/2
        return merge(res1, size/2, res2, size-size/2, scratch);
    }//threads>1
    return (int*)0; //if threads<1 !!
}

//
// main func
//

int main()
{
    
	//double start = wsecond();
    omp_set_nested(1);
    omp_set_num_threads(2);
#ifdef Caching
    all = wsecond();
    //printf("\n Start time  of Tilera Allocation: %f \n", all);
    tmc_alloc_t alloc_res = TMC_ALLOC_INIT;
    //tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_TASK);
    tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_NONE);
    //tmc_alloc_set_home(&alloc_res, TMC_ALLOC_HOME_HASH);
    //tmc_alloc_set_home(&alloc_res, 46);
    //tmc_alloc_set_node_preferred(&alloc_res, ad);
    int size = 40000000; int rnd;
    int* array1 = (int*)tmc_alloc_map(&alloc_res, size*sizeof(int));
    if (array1 == NULL)
        tmc_task_die("Failed to allocate alloc_res memory.");
    double endall = wsecond();
    //printf("\n End time  of Tilera Allocation: %f \n", endall);
#else
    int size = 100000000; //100M
    int* array1 = new int[size]; int rnd;
#endif
    
    for(int i=0;i<size;i++) {
		rnd = ((i%2)+2)*i;
		*(array1+i) = rnd;
		//printf("%d\n",rnd);
    }
    double mss = wsecond();
    //printf("\n Random time: %f \n", mss-all);
    
#ifdef Caching
    /*tmc_alloc_t alloc_sc = TMC_ALLOC_INIT;
	 //tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_TASK);
	 tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_NONE);
	 //tmc_alloc_set_home(&alloc_sc, TMC_ALLOC_HOME_HASH);
     //tmc_alloc_set_home(&alloc_sc, 46);
	 //tmc_alloc_set_node_preferred(&alloc_sc, ad);
	 if (scratch1 == NULL)
     tmc_task_die("Failed to allocate alloc_sc memory...");*/
#else
    //int* scratch1 = new int[size];
#endif
    
#ifdef Tilera
    //printf( "number of memory controllers visible to Linux: %d \n", tmc_perf_num_numa_nodes());
#endif
    
    int cores = NTH; // SPECIFY NUM OF THREADS
    
    mergesort_parallel_omp(array1, size, cores);
